Combining N3LO QCD calculations and parton showers for hadronic collision events

Detailed and precise background predictions are the backbone of large parts of high-energy collider phenomenology. This requires to embed precision QCD calculations into detailed event generators, to produce comprehensive software simulations. Only continued progress in this direction will allow us to exploit the full potential of measurements at the Large Hadron Collider, or at a future Electron-Ion Collider. This work presents a method to combine third-order QCD calculations for hadronic scattering processes with Monte-Carlo event generators, thus enabling a new generation of precision predictions.

==> fig/MatplotlibSettings.py <==
# Plot settings
import matplotlib.pyplot as mpl

# Style
mpl.style.use("seaborn-talk")

# Text and font
mpl.rc("font", **{"family": "serif", "serif": ["Computer Modern"], "size": 24})
mpl.rc("text", usetex = True)
mpl.rcParams["text.latex.preamble"] = r"\boldmath"
#mpl.rcParams["text.latex.preamble"] = [r"\usepackage{xcolor}"]
mpl.rcParams["font.weight"] = "bold"

# Axes
mpl.rcParams["axes.linewidth"] = 1.3
mpl.rcParams["axes.titlesize"] = 24
mpl.rcParams["axes.labelsize"] = 24

# Ticks
mpl.rcParams["xtick.direction"] = "in"
mpl.rcParams["xtick.top"] = True
mpl.rcParams["xtick.major.size"] = 10
mpl.rcParams["xtick.major.width"] = 1.3
mpl.rcParams["xtick.minor.size"] = 5
mpl.rcParams["xtick.minor.width"] = 1.3
mpl.rcParams["xtick.minor.visible"] = True
mpl.rcParams["xtick.labelsize"] = 20

mpl.rcParams["ytick.direction"] = "in"
mpl.rcParams["ytick.right"] = True
mpl.rcParams["ytick.major.size"] = 10
mpl.rcParams["ytick.major.width"] = 1.3
mpl.rcParams["ytick.minor.size"] = 5
mpl.rcParams["ytick.minor.width"] = 1.3
mpl.rcParams["ytick.minor.visible"] = True
mpl.rcParams["ytick.labelsize"] = 20

# Lines
mpl.rcParams["lines.linewidth"] = 3
mpl.rcParams["lines.color"] = "red"
mpl.rcParams["lines.markersize"] = 10

# Legend
mpl.rcParams["legend.fontsize"] = 24
mpl.rcParams["legend.frameon"] = False

# Figure
mpl.rcParams["savefig.bbox"] = "tight"



==> fig/PDFExpansion.py <==
import ruamel.yaml as yaml
import numpy as np
import matplotlib.pyplot as plt
import MatplotlibSettings
from scipy.interpolate import make_interp_spline, BSpline

# Loada data
data = np.loadtxt("PDFExpansion.dat")

muv = [10, 80, 91.188, 100, 1000]
ndt = 1000

for i in range(len(muv)):
    x = data[i*ndt:(i+1)*ndt,3]
    explo   = data[i*ndt:(i+1)*ndt,4]
    expnlo  = data[i*ndt:(i+1)*ndt,5]
    expnnlo = data[i*ndt:(i+1)*ndt,6]
    res     = data[i*ndt:(i+1)*ndt,7]

    f, (ax1, ax2) = plt.subplots(2, 1, sharex = "all", gridspec_kw = dict(width_ratios = [1], height_ratios = [3, 1]))
    plt.subplots_adjust(wspace = 0, hspace = 0)

    ax1.set_title(r"\textbf{$\mu_R=\mu_F=91.188$ GeV, $\mu = " + str(muv[i]) + "$ GeV}")
    ax1.set(ylabel = r"\textbf{$xf_{d}(x, \mu = " + str(muv[i]) + "$ GeV$)$}")
    ax1.set_xlim([0.00001, 1])
    ax1.set_xscale("log")
    ax1.plot(x, explo,   label = r"\textbf{LO expansion}",      color = "red")
    ax1.plot(x, expnlo,  label = r"\textbf{NLO expansion}",     color = "blue")
    ax1.plot(x, expnnlo, label = r"\textbf{NNLO expansion}",    color = "green")
    ax1.plot(x, res,     label = r"\textbf{Resummed (LHAPDF)}", color = "black", ls = "--")

    ax1.legend(fontsize = 18)

    ax2.set_xlabel(r"\textbf{$x$}")
    ax2.set_ylabel(r"\textbf{Ratio to Res.}", fontsize = 16)
    ax2.set_ylim([0.7, 1.3])
    ax2.plot(x, res/res,     label = r"\textbf{Resummed (LHAPDF)}", color = "black", lw = 1.5, ls = "--")
    ax2.plot(x, explo/res,   label = r"\textbf{LO expansion}",      color = "red")
    ax2.plot(x, expnlo/res,  label = r"\textbf{NLO expansion}",     color = "blue")
    ax2.plot(x, expnnlo/res, label = r"\textbf{NNLO expansion}",    color = "green")

    plt.savefig("PDFExpansion_mu_" + str(muv[i]) + ".pdf")
    plt.close()



==> fig/PDFExpansionJoint.py <==
import ruamel.yaml as yaml
import numpy as np
import matplotlib.pyplot as plt
import MatplotlibSettings
from scipy.interpolate import make_interp_spline, BSpline

# Loada data
data = np.loadtxt("PDFExpansion.dat")

muv = [10, 80, 91.188, 100, 1000]
ndt = 1000

enmap = {0: 0, 3: 1, 4: 2}
Qmap = {0: "10", 3: "100", 4: "1000"}

f, ax = plt.subplots(3, 1, sharex = "all", gridspec_kw = dict(width_ratios = [1], height_ratios = [1, 1, 1]))
plt.subplots_adjust(wspace = 0, hspace = 0.05)

for i in [0, 3, 4]:
    x       = data[i*ndt:(i+1)*ndt,3]
    explo   = data[i*ndt:(i+1)*ndt,4]
    expnlo  = data[i*ndt:(i+1)*ndt,5]
    expnnlo = data[i*ndt:(i+1)*ndt,6]
    res     = data[i*ndt:(i+1)*ndt,7]

    if i == 0:
        ax[enmap[i]].set_title(r"\textbf{Down PDF, $\mu_{\rm R}=\mu_{\rm F}=M_Z$", fontsize = 20)

    ax[enmap[i]].set_xlim([0.0001, 1])
    ax[enmap[i]].set_ylim([0.7, 1.3])
    ax[enmap[i]].set_xscale("log")
    ax[enmap[i]].text(0.00012, 0.75, r"\textbf{$Q$ = " + Qmap[i] + " GeV}", fontsize = 18)
    if i == 3:
        ax[enmap[i]].set_ylabel(r"\textbf{Ratio to Resummed}", fontsize = 20)
    if i == 4:
        ax[enmap[i]].set_xlabel(r"\textbf{$x$}")
    ax[enmap[i]].set_ylim([0.7, 1.3])
    ax[enmap[i]].plot(x, res/res,     label = r"\textbf{Resummed}", color = "black", lw = 1.5, ls = "--")
    ax[enmap[i]].plot(x, explo/res,   label = r"\textbf{LO expansion}",      color = "red", lw = 1.8)
    ax[enmap[i]].plot(x, expnlo/res,  label = r"\textbf{NLO expansion}",     color = "blue", lw = 1.8)
    ax[enmap[i]].plot(x, expnnlo/res, label = r"\textbf{NNLO expansion}",    color = "green", lw = 1.8)
    if i == 3:
        ax[enmap[i]].legend(ncol = 2, fontsize = 16, loc = "upper right")

plt.savefig("PDFExpansionJoint.pdf")
plt.close()


